Holes and islands in random point sets

For $d\in\mathbb{N}$, let $S$ be a set of points in $\mathbb{R}^d$ in general position. A set $I$ of $k$ points from $S$ is a $k$-island in $S$ if the convex hull $\mathrm{conv}(I)$ of $I$ satisfies $\mathrm{conv}(I) \cap S = I$. A $k$-island in $S$ in convex position is a $k$-hole in $S$. For $d,k\in\mathbb{N}$ and a convex body $K\subseteq\mathbb{R}^d$ of volume $1$, let $S$ be a set of $n$ points chosen uniformly and independently at random from $K$. We show that the expected number of $k$-holes in $S$ is in $O(n^d)$. Our estimate improves and generalizes all previous bounds. In particular, we estimate the expected number of empty simplices in $S$ by $2^{d-1}\cdot d!\cdot\binom{n}{d}$. This is tight in the plane up to a lower-order term. Our method gives an asymptotically tight upper bound $O(n^d)$ even in the much more general setting, where we estimate the expected number of $k$-islands in $S$.

==> figs/geogebra_javascript.js <==
function ggbOnInit() {}
